NOMAD-EEG: Native Omni-Montage Adaptive Diffusion

Purpose. Electroencephalography (EEG) montages, channel counts and recording lengths vary widely, but most EEG foundation models are bound to the channel set and input length they were trained on. We aimed to build a generative EEG foundation model independent of the number, identity and order of electrodes and of the input length. Methods. NOMAD-EEG is a 12.0 M-parameter diffusion model that alternates state-space layers along time, without patches, with attention across electrodes identified only by their 3D scalp position. It was pre-trained on 147 h of unlabelled EEG from a single corpus and evaluated with frozen linear probes on ten datasets with 1 to 64 electrodes against seven foundation models run under one protocol, and on two unseen populations. Results. Despite its small size (12.0 M parameters against 69 M for REVE) and single pre- training corpus, NOMAD-EEG outperformed all seven foundation models on EEGMMIDB mo- tor imagery (balanced accuracy 0.442), Siena seizure detection (macro F1 0.622) and Bonn seizure detection (AUROC 0.999), had the highest accuracy of the seven compared models on TUEP epilepsy diagnosis (0.640) and, after fine-tuning, the highest \k{appa} (0.635) and weighted F1 (0.814) on TUEV event classification. It was the best of five models on P300 detection in autism with an unseen eight-electrode montage (AUROC 0.718). With only 5 of 19 electrodes, its mean AUROC fell only from 0.942 to 0.891. Conclusion. Identifying electrodes by position and modelling time without patches let one small model, pre-trained on one corpus, outperform much larger EEG foundation models on seizure detection, epileptiform event classification, epilepsy diagnosis and motor imagery.

==> scripts/make_bib.py <==
"""Build refs.bib from arXiv / Crossref metadata (no hand-typed author lists)."""
import json, re, time, urllib.request, urllib.parse, xml.etree.ElementTree as ET
ARXIV = {
 "gu2022s4":"2111.00396","gu2022s4d":"2206.11893","ho2020ddpm":"2006.11239","nichol2021iddpm":"2102.09672",
 "lipman2023flow":"2210.02747","liu2023rectified":"2209.03003","oord2016wavenet":"1609.03499",
 "perez2018film":"1709.07871","tancik2020fourier":"2006.10739","mildenhall2020nerf":"2003.08934",
 "gu2023mamba":"2312.00752","vaswani2017attention":"1706.03762","jiang2024labram":"2405.18765",
 "yang2023biot":"2305.10351","wang2025cbramod":"2412.07236","puah2025eegdm":"2508.14086",
 "diffeeg2026":"2607.11578","hwang2026bfm":"2606.20812","ouahidi2025reve":"2510.21585",
 "doner2025luna":"2510.22257","xiao2025brainomni":"2505.18185","han2025diver0":"2507.14141",
 "steglich2026montage":"2609.36288","tgsd2026":"2606.03998","kostas2021bendr":"2101.12037",
 "kuruppu2025review":"2507.11783","channeladapt2026":"2604.23091","loshchilov2019adamw":"1711.05101",
 "chen2016checkpoint":"1604.06174","lawhern2018eegnet":"1611.08024","zhou2025survey":"2503.00580",
}
DOI = {"obeid2016tuh":"10.3389/fnins.2016.00196","harati2015tuev":"10.1109/SPMB.2015.7405421",
       "gramfort2013mne":"10.3389/fnins.2013.00267"}
TITLE_SEARCH = {"wang2024eegpt":"EEGPT: Pretrained Transformer for Universal and Reliable Representation of EEG Signals",
                "yi2023mmm":"Learning Topology-Agnostic EEG Representations with Geometry-Aware Modeling",
                "wang2025eegmamba":"EEGMamba: An EEG foundation model with Mamba"}
def get(url):
    req = urllib.request.Request(url, headers={"User-Agent":"paper-bib/1.0 (mailto:none)"})
    return urllib.request.urlopen(req, timeout=60).read()
def esc(s): return s.replace("&","\\&").replace("%","\\%").replace("_","\\_")
ns={"a":"http://www.w3.org/2005/Atom"}
out=[]; log=[]
ids=",".join(ARXIV.values())
root=ET.fromstring(get("http://export.arxiv.org/api/query?id_list="+ids+"&max_results=100"))
by={}
for e in root.findall("a:entry",ns):
    aid=e.find("a:id",ns).text.split("/abs/")[-1]; aid=re.sub(r"v\d+$","",aid)
    by[aid]=e
for key,aid in ARXIV.items():
    e=by.get(aid)
    if e is None: log.append(f"MISSING arXiv {key} {aid}"); continue
    title=" ".join(e.find("a:title",ns).text.split())
    auth=" and ".join(a.find("a:name",ns).text for a in e.findall("a:author",ns))
    year=e.find("a:published",ns).text[:4]
    out.append(f"@article{{{key},\n  title={{{{{esc(title)}}}}},\n  author={{{esc(auth)}}},\n  journal={{arXiv preprint arXiv:{aid}}},\n  year={{{year}}}\n}}\n")
    log.append(f"{key}: {title[:70]} ({year})")
def crossref(doi):
    m=json.loads(get("https://api.crossref.org/works/"+urllib.parse.quote(doi)))["message"]; return m
def cr_entry(key,m):
    title=m["title"][0]; auth=" and ".join(f"{a.get('given','')} {a.get('family','')}".strip() for a in m.get("author",[]))
    year=(m.get("published-print") or m.get("published-online") or m.get("issued"))["date-parts"][0][0]
    venue=(m.get("container-title") or [""])[0]
    return f"@article{{{key},\n  title={{{{{esc(title)}}}}},\n  author={{{esc(auth)}}},\n  journal={{{esc(venue)}}},\n  year={{{year}}},\n  doi={{{m['DOI']}}}\n}}\n", f"{key}: {title[:70]} | {venue[:40]} ({year})"
for key,doi in DOI.items():
    try: e,l=cr_entry(key,crossref(doi)); out.append(e); log.append(l)
    except Exception as ex: log.append(f"FAIL {key} {ex}")
for key,t in TITLE_SEARCH.items():
    try:
        r=json.loads(get("https://api.crossref.org/works?rows=3&query.bibliographic="+urllib.parse.quote(t)))["message"]["items"]
        best=[m for m in r if m.get("title") and t.lower()[:40] in m["title"][0].lower()]
        if best: e,l=cr_entry(key,best[0]); out.append(e); log.append("CR "+l)
        else: log.append(f"NOT FOUND via Crossref: {key} -> top: {[m.get('title',[''])[0][:60] for m in r]}")
    except Exception as ex: log.append(f"FAIL {key} {ex}")
open("../refs.bib","w").write("\n".join(out)); print("\n".join(log))


==> scripts/make_channel_subset_figure.py <==
#!/usr/bin/env python3
"""Figure for the missing-electrode experiment (NOMAD-EEG only).

    python make_channel_subset_figure.py      # reads ../../results/channel_subset/subset_mumtaz_v3diff.json

(a) one scalp map per test condition: kept electrodes filled, removed electrodes hollow; the head is
    shaded by the AUROC of that condition and labelled with AUROC and balanced accuracy.
(b) AUROC and balanced accuracy against the number of electrodes kept: each random subset as a dot,
    the mean as a line, the range over subsets as a band.
Electrode positions are the model's own channel_coords(). Every number comes from the result file.
"""
from __future__ import annotations

import json
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.colors import Normalize
from matplotlib.lines import Line2D
from matplotlib.patches import Ellipse

from make_figures import BLUE, GREY, INK, OUT, RED, head, project

RES = Path(__file__).resolve().parents[2] / "results" / "channel_subset" / "subset_mumtaz_v3diff.json"
CMAP = plt.get_cmap("Blues")
NORM = Normalize(0.80, 1.00)


def scalp(ax, all_names, xy, kept, auroc, bacc):
    head(ax)
    ax.add_patch(Ellipse((0, -0.05), 3.56, 3.8, fc=CMAP(NORM(auroc)), ec=GREY, lw=0.8, zorder=1.1))
    k = np.array([n in kept for n in all_names])
    ax.scatter(xy[~k, 0], xy[~k, 1], s=11, facecolors="white", edgecolors=GREY, linewidths=0.6, zorder=3)
    ax.scatter(xy[k, 0], xy[k, 1], s=15, c=INK, edgecolors="white", linewidths=0.4, zorder=4)
    ax.text(0, -2.35, f"AUROC {auroc:.3f}\nBAcc {bacc:.3f}", ha="center", va="top", fontsize=5.6,
            color=RED if bacc < 0.6 else INK, linespacing=1.15)
    ax.set_xlim(-2.4, 2.4); ax.set_ylim(-3.55, 2.25); ax.set_aspect("equal"); ax.axis("off")


def main():
    rep = json.loads(RES.read_text())
    conds = [c for c in rep["conditions"] if c["usable"]]
    full = next(c for c in conds if c["fraction"] == 1.0)
    names = full["kept"]
    xy = project(names)
    fracs = [0.75, 0.5, 0.25]
    rows = {f: [c for c in conds if c["fraction"] == f] for f in fracs}

    plt.rcParams.update({"axes.spines.top": False, "axes.spines.right": False})
    fig = plt.figure(figsize=(7.1, 3.75))
    gs = fig.add_gridspec(4, 7, width_ratios=[1, 1, 1, 1, 1, 0.42, 3.4], wspace=0.04, hspace=0.32,
                          left=0.06, right=0.99, top=0.9, bottom=0.11)

    # (a) scalp grid --------------------------------------------------------------------------------
    ax0 = fig.add_subplot(gs[0, 0])
    scalp(ax0, names, xy, set(names), full["auroc"], full["balanced_accuracy"])
    fig.text(0.006, 0.955, "(a) Which electrodes the model received", fontsize=8.4, fontweight="bold")
    for r, f in enumerate(fracs, start=1):
        for j, c in enumerate(rows[f]):
            scalp(fig.add_subplot(gs[r, j]), names, xy, set(c["kept"]), c["auroc"], c["balanced_accuracy"])
    for r, lab in enumerate(["all 19", f"{len(rows[0.75][0]['kept'])} of 19",
                             f"{len(rows[0.5][0]['kept'])} of 19", f"{len(rows[0.25][0]['kept'])} of 19"]):
        bb = gs[r, 0].get_position(fig)
        fig.text(bb.x0 - 0.008, bb.y0 + bb.height * 0.62, lab, rotation=90, ha="right", va="center",
                 fontsize=6.8, fontweight="bold", color=INK)
    # legend + colour scale in the empty top-row cells
    axl = fig.add_subplot(gs[0, 1:5]); axl.axis("off")
    axl.legend(handles=[Line2D([], [], ls="", marker="o", ms=4.5, mfc=INK, mec="white", label="electrode given"),
                        Line2D([], [], ls="", marker="o", ms=4, mfc="white", mec=GREY, label="electrode removed")],
               loc="upper left", bbox_to_anchor=(0.03, 0.98), fontsize=6.5, frameon=False, handletextpad=0.3)
    cax = axl.inset_axes([0.06, 0.2, 0.5, 0.09])
    cb = fig.colorbar(plt.cm.ScalarMappable(norm=NORM, cmap=CMAP), cax=cax, orientation="horizontal")
    cb.set_label("head shading = AUROC", fontsize=6.2, labelpad=1.5); cb.ax.tick_params(labelsize=5.6, length=2)
    cb.outline.set_linewidth(0.4)
    axl.text(0.66, 0.42, "columns: five random\nsubsets per row, the\nsame for every row size",
             fontsize=5.9, color=GREY, va="center", transform=axl.transAxes)

    # (b) curves ------------------------------------------------------------------------------------
    ax = fig.add_subplot(gs[:, 6])
    ks = [len(full["kept"])] + [len(rows[f][0]["kept"]) for f in fracs]
    groups = [[full]] + [rows[f] for f in fracs]
    summary = {}
    for key, col, lab, off in [("auroc", BLUE, "AUROC (ranking)", -0.25),
                               ("balanced_accuracy", RED, "balanced accuracy\n(fixed full-montage threshold)", 0.25)]:
        vals = [[c[key] for c in g] for g in groups]
        mean = np.array([np.mean(v) for v in vals])
        lo, hi = np.array([min(v) for v in vals]), np.array([max(v) for v in vals])
        ax.fill_between(ks, lo, hi, color=col, alpha=0.13, lw=0)
        ax.plot(ks, mean, color=col, lw=1.8, marker="o", ms=4.5, mec="white", mew=0.8, label=lab, zorder=4)
        for k, v in zip(ks, vals):
            ax.scatter(np.full(len(v), k + off), v, s=9, color=col, alpha=0.55, lw=0, zorder=3)
        summary[key] = [(k, round(float(m), 4), round(float(a), 4), round(float(b), 4))
                        for k, m, a, b in zip(ks, mean, lo, hi)]
    ax.axhline(0.5, color=GREY, lw=0.7, ls=(0, (3, 3)))
    ax.text(4.3, 0.505, "chance", fontsize=6, color=GREY, va="bottom", ha="right")
    worst = min((c for g in groups[1:] for c in g), key=lambda c: c["balanced_accuracy"])
    kw = len(worst["kept"])
    ax.annotate(f"same subset: AUROC {worst['auroc']:.3f}\nbut BAcc {worst['balanced_accuracy']:.2f}"
                "\n→ ranking kept, threshold shifted",
                xy=(kw + 0.25, worst["balanced_accuracy"]), xytext=(kw + 7.2, 0.585), fontsize=6.1, color=INK,
                arrowprops=dict(arrowstyle="-|>", color=GREY, lw=0.7, mutation_scale=6))
    ax.set_xlim(20, 4); ax.set_ylim(0.45, 1.0)
    ax.set_xticks(ks); ax.set_xticklabels([f"{k}\n({'all' if k == ks[0] else f'{round(100 * k / ks[0])}%'})" for k in ks],
                                          fontsize=6.6)
    ax.set_xlabel("electrodes given to the model", fontsize=7.2)
    ax.set_ylabel("score on Mumtaz test set", fontsize=7.2)
    ax.tick_params(labelsize=6.6)
    ax.grid(axis="y", color="#E6E6E6", lw=0.5); ax.set_axisbelow(True)
    ax.legend(loc="center left", bbox_to_anchor=(0.0, 0.47), fontsize=6.4, frameon=False)
    fig.text(ax.get_position().x0 - 0.06, 0.955, "(b) Score as electrodes are removed", fontsize=8.4,
             fontweight="bold")

    fig.savefig(OUT / "fig6_channel_subset.pdf", bbox_inches="tight")
    fig.savefig(OUT / "fig6_channel_subset.png", dpi=200, bbox_inches="tight")
    print("written", OUT / "fig6_channel_subset.pdf")
    for key, s in summary.items():
        print(key, "(k, mean, min, max):", s)
    for f in fracs:
        print(f"keep {f}: mean prediction change {100 * np.mean([c['prediction_change'] for c in rows[f]]):.1f}%")
    print("worst subset:", len(worst["kept"]), worst["kept"], worst["auroc"], worst["balanced_accuracy"])


if __name__ == "__main__":
    main()


==> scripts/make_figures.py <==
#!/usr/bin/env python3
"""Figures for the NOMAD-EEG paper (methods section).

    /home/abdulh/venvs/pt-vae-alliance/bin/python make_figures.py

Every electrode position is computed with the model's own channel_coords(), so the scalp
maps show exactly the geometry the network receives. Signal traces are synthetic and
labelled as illustrative in the captions.
"""
from __future__ import annotations

import sys
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.patches import Circle, Ellipse, FancyArrowPatch, FancyBboxPatch, Polygon, Rectangle

ROOT = Path(__file__).resolve().parents[2]
sys.path.insert(0, str(ROOT / "model"))
from splitssm import CHANNELS_21, channel_coords  # noqa: E402

OUT = Path(__file__).resolve().parents[1] / "figures"
OUT.mkdir(exist_ok=True)

# palette (colour-blind safe, matches the explainer page)
BLUE, RED, GREEN, PURPLE, GREY = "#2C6DB0", "#C9502F", "#2F7D4F", "#7A4FA8", "#80858D"
LBLUE, LRED, LGREEN, LGREY = "#E4EEF8", "#F8E6E0", "#E3F1E8", "#F1EFEA"
INK = "#1D1F23"
plt.rcParams.update({"font.family": "DejaVu Sans", "font.size": 8, "axes.linewidth": 0.6,
                     "pdf.fonttype": 42, "svg.fonttype": "none"})


# ------------------------------------------------------------------------ helpers
def box(ax, x, y, w, h, text="", fc=LGREY, ec="none", fs=8, bold=False, color=INK, r=0.02, **kw):
    ax.add_patch(FancyBboxPatch((x, y), w, h, boxstyle=f"round,pad=0,rounding_size={r}",
                                fc=fc, ec=ec, lw=0.8, **kw))
    if text:
        ax.text(x + w / 2, y + h / 2, text, ha="center", va="center", fontsize=fs,
                fontweight="bold" if bold else "normal", color=color, linespacing=1.25)


def arrow(ax, x0, y0, x1, y1, color=GREY, lw=0.9, style="-|>", ms=7):
    ax.add_patch(FancyArrowPatch((x0, y0), (x1, y1), arrowstyle=style, mutation_scale=ms,
                                 color=color, lw=lw, shrinkA=0, shrinkB=0))


def project(names):
    """Azimuthal projection of the model's own 3D coordinates (top view, nose up)."""
    xyz = channel_coords(names).numpy().astype(float)
    r = np.linalg.norm(xyz, axis=1)
    th = np.arccos(np.clip(xyz[:, 2] / r, -1, 1))
    ph = np.arctan2(xyz[:, 1], xyz[:, 0])
    return np.stack([th * np.cos(ph), th * np.sin(ph)], 1)


def head(ax, cx=0.0, cy=0.0, s=1.0):
    """Head outline at the 10-20 equator (Fpz-T7-Oz-T8); ears and mastoids lie below it,
    so A1/A2 and T9/T10 are drawn on the ears, outside the circle, as in MNE topoplots."""
    ax.add_patch(Ellipse((cx, cy - 0.05 * s), 3.56 * s, 3.8 * s, fc="white", ec=GREY, lw=0.8, zorder=1))
    ax.add_patch(Polygon([[cx - 0.2 * s, cy + 1.83 * s], [cx, cy + 2.1 * s], [cx + 0.2 * s, cy + 1.83 * s]],
                         closed=False, fill=False, ec=GREY, lw=0.8))
    for sx in (-1, 1):
        ax.add_patch(Ellipse((cx + sx * 2.02 * s, cy - 0.45 * s), 0.42 * s, 1.0 * s, fc="white",
                             ec=GREY, lw=0.8, zorder=0.5))


def trace(n, seed, spike=None):
    rng = np.random.default_rng(seed)
    t = np.linspace(0, 1, n)
    p = np.convolve(rng.standard_normal(n), np.ones(9) / 9, mode="same")
    y = 0.35 * np.sin(2 * np.pi * 10 * t + seed) + 0.25 * np.sin(2 * np.pi * 3 * t) + 0.6 * p
    if spike is not None:
        d = (t - spike) / 0.006
        y += -1.6 * np.exp(-d ** 2) + 0.6 * np.exp(-((d - 2.5) ** 2) / 3)
    return y


TUEV_SEEN = set(CHANNELS_21) | {"T7", "T8", "P7", "P8"}   # 10-10 names of the same sites
MONTAGES = {   # name: (channels, subtitle, segment used downstream)
    "Bonn": (["FP1"], "E = 1", "5 s"),
    "Sleep-EDF": (["FPZ-CZ", "PZ-OZ"], "E = 2 (bipolar)", "30 s"),
    "Mumtaz": (["FP1", "F3", "C3", "P3", "O1", "F7", "T3", "T5", "FZ", "FP2", "F4", "C4", "P4", "O2",
                "F8", "T4", "T6", "CZ", "PZ"], "E = 19", "5 s"),
    "TUEV (pre-training)": (CHANNELS_21, "E = 21", "30 s"),
    "EEGMMIDB": (["FC5", "FC3", "FC1", "FCZ", "FC2", "FC4", "FC6", "C5", "C3", "C1", "CZ", "C2", "C4",
                  "C6", "CP5", "CP3", "CP1", "CPZ", "CP2", "CP4", "CP6", "FP1", "FPZ", "FP2", "AF7",
                  "AF3", "AFZ", "AF4", "AF8", "F7", "F5", "F3", "F1", "FZ", "F2", "F4", "F6", "F8",
                  "FT7", "FT8", "T7", "T8", "T9", "T10", "TP7", "TP8", "P7", "P5", "P3", "P1", "PZ",
                  "P2", "P4", "P6", "P8", "PO7", "PO3", "POZ", "PO4", "PO8", "O1", "OZ", "O2", "IZ"],
                 "E = 64", "4 s"),
}


# ------------------------------------------------------------ Fig 1: one model, any montage
def fig_montages():
    fig = plt.figure(figsize=(7.0, 2.75))
    n = len(MONTAGES)
    for i, (name, (chans, sub, seg)) in enumerate(MONTAGES.items()):
        ax = fig.add_axes([0.005 + i * 0.199, 0.29, 0.19, 0.66])
        ax.set_xlim(-2.5, 2.5); ax.set_ylim(-2.35, 2.45); ax.set_aspect("equal"); ax.axis("off")
        ax.set_anchor("S")
        head(ax)
        dense = len(chans) > 30
        if name == "Sleep-EDF":
            for a, b in (("FPZ", "CZ"), ("PZ", "OZ")):
                pa, pb = project([a, b])
                ax.plot([pa[0], pb[0]], [pa[1], pb[1]], ls=(0, (2, 1.5)), color=GREY, lw=0.7, zorder=2)
                for nm, p in ((a, pa), (b, pb)):
                    ax.scatter(*p, s=16, facecolor="white", edgecolor=GREY, lw=0.7, zorder=3)
                    ax.text(p[0] + 0.2, p[1], nm.title(), fontsize=5.5, color=GREY, va="center")
        for c, (x, y) in zip(chans, project(chans)):
            new = "-" in c or c not in TUEV_SEEN
            ax.scatter(x, y, s=9 if dense else 30, color=RED if new else BLUE, zorder=4, lw=0.3,
                       edgecolor="white")
            if len(chans) <= 2:
                lab = c.replace("FPZ-CZ", "Fpz\u2013Cz").replace("PZ-OZ", "Pz\u2013Oz").replace("FP1", "Fp1")
                ax.text(x - 0.22, y, lab, fontsize=6, color=RED if new else BLUE, ha="right",
                        va="center", fontweight="bold")
        ax.set_title(f"{name}\n{sub} \u00b7 {seg} segments", fontsize=7.3, pad=1.5)
    ax = fig.add_axes([0, 0, 1, 0.31]); ax.set_xlim(0, 1); ax.set_ylim(0, 1); ax.axis("off")
    for i in range(n):
        arrow(ax, 0.1 + i * 0.199, 0.97, 0.1 + i * 0.199, 0.66, color=GREY)
    box(ax, 0.03, 0.22, 0.94, 0.42, "", fc=LBLUE, r=0.03)
    ax.text(0.5, 0.48, "NOMAD-EEG: one set of weights (12.0 M parameters)", ha="center", va="center",
            fontsize=8.5, fontweight="bold", color=BLUE)
    ax.text(0.5, 0.32, "input: signals [E \u00d7 T] at 200 Hz  +  3D electrode positions [E \u00d7 3]"
            "   \u2014   any E \u2265 1, any length T, any channel order", ha="center", va="center",
            fontsize=7.3, color=INK)
    ax.scatter([0.03], [0.07], s=16, color=BLUE)
    ax.text(0.04, 0.07, "position in the pre-training montage", va="center", fontsize=6.5)
    ax.scatter([0.30], [0.07], s=16, color=RED)
    ax.text(0.31, 0.07, "position never seen in pre-training (incl. bipolar midpoints)", va="center", fontsize=6.5)
    ax.scatter([0.70], [0.07], s=16, facecolor="white", edgecolor=GREY)
    ax.text(0.71, 0.07, "electrodes of a bipolar pair", va="center", fontsize=6.5)
    fig.savefig(OUT / "fig1_montages.pdf", bbox_inches="tight"); plt.close(fig)


# ------------------------------------------------------------ Fig 2: architecture
def _stack(ax, x0, x1, ys, seeds, color, lw=0.55, amp=0.42, noise=0.0, spike=None, n=260):
    """One waveform per entry of ys, drawn between x0 and x1 (synthetic, illustrative)."""
    xs = np.linspace(x0, x1, n)
    for k, (yy, sd) in enumerate(zip(ys, seeds)):
        y = trace(n, sd, spike=spike if k == 1 else None)
        if noise:
            y = np.sqrt(1 - noise) * y + np.sqrt(noise) * 1.6 * np.random.default_rng(100 + sd).standard_normal(n)
        ax.plot(xs, yy + amp * y / 1.6, color=color, lw=lw, solid_capstyle="round", zorder=3)


def _noise(ax, x0, x1, ys, seed, color, amp=0.4, n=110):
    rng = np.random.default_rng(seed)
    xs = np.linspace(x0, x1, n)
    for yy in ys:
        ax.plot(xs, yy + amp * rng.standard_normal(n) / 2.2, color=color, lw=0.5, zorder=3)


def _scalp(ax, cx, cy, s, names, color=BLUE, size=10):
    head(ax, cx, cy, s)
    p = project(names) * s + np.array([cx, cy])
    ax.scatter(p[:, 0], p[:, 1], s=size, color=color, zorder=4, lw=0.3, edgecolor="white")
    return p


def _panel(ax, x, y, letter, title):
    ax.text(x, y, letter, fontsize=9.5, fontweight="bold", va="center", color=INK)
    ax.text(x + 1.7, y, title, fontsize=8, fontweight="bold", va="center", color=INK)


def fig_architecture():
    """Pictorial overview: (a) pre-training, (b) inside one block, (c) downstream readouts.
    Waveforms are synthetic; electrode positions are the model's own coordinates."""
    PURP_L, BLUE_M, RED_M, MIX, GREEN_M = "#EFE8F6", "#BFD5EC", "#F0C4B6", "#9D7DB8", "#CDE6D6"
    fig = plt.figure(figsize=(6.6, 4.7))
    ax = fig.add_axes([0, 0, 1, 1]); ax.set_xlim(0, 66); ax.set_ylim(0, 47); ax.axis("off")
    txt = dict(fontsize=6.6, color=INK, ha="center", va="center")
    note = dict(fontsize=6.3, color=GREY, ha="center", va="center")

    def lines(x, y0, head_txt, color, body, dy=1.15):
        ax.text(x, y0, head_txt, fontsize=6.6, color=color, ha="center", va="center", fontweight="bold")
        for i, b in enumerate(body):
            ax.text(x, y0 - (i + 1) * dy, b, fontsize=6.4, color=INK, ha="center", va="center")

    # ================================================================ (a) pre-training
    _panel(ax, 0.2, 46.1, "a", "Pre-training: denoising diffusion on TUEV (147 h)")
    _scalp(ax, 4.3, 37.6, 1.62, CHANNELS_21, size=9)
    ax.text(4.3, 32.9, "21 electrodes", **txt)
    ax.text(4.3, 31.8, r"3D positions $p_e$", **txt)
    arrow(ax, 8.4, 37.6, 9.9, 37.6)
    ys = [42.0 - 1.75 * k for k in range(5)]
    for yy, lb in zip(ys, ["Fp1", "F3", "C3", "P3", "O1"]):
        ax.text(11.4, yy, lb, fontsize=6.2, color=GREY, ha="right", va="center")
    ax.text(11.2, ys[-1] - 1.6, "⋮", fontsize=7, color=GREY, ha="right", va="center")
    _stack(ax, 11.8, 19.0, ys, range(5), BLUE, spike=0.55)
    ax.text(15.4, 43.8, r"clean 30 s window $x_0$", **txt)
    ax.text(15.4, 32.9, r"$E \times T$, 200 Hz", **txt)
    ax.add_patch(Circle((20.1, 38.5), 0.62, fc="white", ec=GREY, lw=0.7, zorder=3))
    ax.text(20.1, 38.5, "+", fontsize=8, color=GREY, ha="center", va="center", zorder=4)
    _noise(ax, 21.3, 25.8, ys, 7, PURPLE)
    ax.text(23.55, 43.8, r"noise $\epsilon$", **txt)
    arrow(ax, 26.3, 38.5, 27.5, 38.5)
    _stack(ax, 28.0, 34.6, ys, range(5), BLUE, noise=0.55, spike=0.55)
    ax.text(31.3, 43.8, r"noisy $x_k$", **txt)
    ax.text(29.0, 31.3, r"$x_k=\sqrt{\bar\alpha_k}\,x_0+\sqrt{1-\bar\alpha_k}\,\epsilon$", **txt)
    arrow(ax, 35.0, 38.5, 36.4, 38.5)
    # the network, drawn as stem -> stack of blocks -> output head
    ax.add_patch(FancyBboxPatch((36.6, 33.3), 14.2, 10.3, boxstyle="round,pad=0,rounding_size=0.8",
                                fc=LBLUE, ec=BLUE, lw=0.9, zorder=1))
    ax.add_patch(Polygon([[37.3, 42.3], [39.3, 41.2], [39.3, 35.8], [37.3, 34.7]], fc="white",
                         ec=BLUE, lw=0.7, zorder=2))
    ax.text(38.3, 38.5, "stem", rotation=90, fontsize=6.3, color=BLUE, ha="center", va="center", zorder=3)
    for k in range(5, -1, -1):
        ax.add_patch(FancyBboxPatch((40.1 + 0.32 * k, 35.5 + 0.32 * k), 4.6, 5.0,
                                    boxstyle="round,pad=0,rounding_size=0.3", fc="white",
                                    ec=BLUE, lw=0.6, zorder=2 + 0.01 * (6 - k)))
    ax.text(42.4, 38.0, "NOMAD\nblock\n× 16", fontsize=6.4, color=BLUE, ha="center",
            va="center", fontweight="bold", zorder=3, linespacing=1.15)
    ax.add_patch(Polygon([[47.5, 41.2], [50.1, 42.3], [50.1, 34.7], [47.5, 35.8]], fc="white",
                         ec=BLUE, lw=0.7, zorder=2))
    ax.text(48.8, 38.5, "head", rotation=90, fontsize=6.3, color=BLUE, ha="center", va="center", zorder=3)
    ax.text(43.7, 32.5, "NOMAD-EEG (12.0 M parameters)", **txt)
    # inputs from above: electrode positions, noise level and corpus
    _scalp(ax, 39.4, 45.0, 0.5, CHANNELS_21, size=0.9)
    ax.text(41.2, 45.1, r"$p_e$", fontsize=6.8, color=INK, va="center")
    arrow(ax, 39.4, 43.8, 39.4, 43.6, ms=5)
    ax.text(47.6, 45.1, r"$t,\ c$", fontsize=6.8, color=PURPLE, ha="center", va="center")
    arrow(ax, 47.6, 44.4, 47.6, 43.6, color=PURPLE, ms=5)
    arrow(ax, 51.0, 38.5, 52.4, 38.5)
    _noise(ax, 52.8, 57.3, ys, 11, PURPLE)
    ax.text(55.05, 43.8, r"predicted $\hat\epsilon$", **txt)
    box(ax, 58.9, 35.9, 7.0, 5.2, "", fc=PURP_L, r=0.5)
    ax.text(62.4, 39.6, "loss", **txt)
    ax.text(62.4, 37.6, r"$\Vert\hat\epsilon-\epsilon\Vert^2$", fontsize=7.5, color=INK, ha="center",
            va="center")
    arrow(ax, 57.6, 38.5, 58.8, 38.5, color=PURPLE)
    ax.plot([22.3, 22.3, 62.4], [33.9, 29.7, 29.7], color=PURPLE, lw=0.8, ls=(0, (2.5, 1.8)))
    arrow(ax, 62.4, 29.7, 62.4, 35.8, color=PURPLE)
    ax.text(61.8, 31.6, r"target $\epsilon$", fontsize=6.4, color=PURPLE, ha="right", va="center")

    ax.plot([0.3, 65.7], [28.6, 28.6], color=LGREY, lw=1.0)

    # ================================================================ (b) one block
    _panel(ax, 0.2, 27.4, "b", "Inside one NOMAD block (16 identical blocks)")
    ax.text(3.3, 24.4, "any", **note)
    ax.text(3.3, 23.3, "electrode set", **note)
    _scalp(ax, 3.3, 18.6, 1.1, CHANNELS_21, size=5)
    ax.text(3.3, 15.5, "E = 21", **txt)
    hb = np.array([3.3, 9.4])
    head(ax, *hb, 1.1)
    for a, b in (("FPZ", "CZ"), ("PZ", "OZ")):
        pa, pb = project([a, b]) * 1.1 + hb
        ax.plot([pa[0], pb[0]], [pa[1], pb[1]], ls=(0, (1.5, 1.2)), color=GREY, lw=0.6, zorder=2)
        ax.scatter([pa[0], pb[0]], [pa[1], pb[1]], s=4, facecolor="white", edgecolor=GREY, lw=0.5, zorder=3)
    pm = project(["FPZ-CZ", "PZ-OZ"]) * 1.1 + hb
    ax.scatter(pm[:, 0], pm[:, 1], s=11, color=RED, zorder=4, lw=0.3, edgecolor="white")
    ax.text(3.3, 6.3, "E = 2", **txt)
    ax.text(3.3, 5.2, "(bipolar)", **note)
    arrow(ax, 6.0, 17.6, 7.8, 15.6)
    arrow(ax, 6.0, 10.4, 7.8, 12.6)

    ax.add_patch(FancyBboxPatch((7.9, 0.4), 36.7, 25.4, boxstyle="round,pad=0,rounding_size=0.9",
                                fc="#F7F6F3", ec=GREY, lw=0.7, zorder=0))
    # token grid: one row per electrode, one column per 20 ms step, 256 features deep
    R, C = 7, 14
    gx, gy, cw, ch = 9.6, 8.6, 0.84, 1.75
    for d in (2, 1):
        ax.add_patch(Rectangle((gx + 0.35 * d, gy + 0.35 * d), C * cw, R * ch, fc="white", ec=GREY,
                               lw=0.4, zorder=1))
    srow, acol = 4, 9
    for r in range(R):
        for c in range(C):
            fc = MIX if (r == srow and c == acol) else BLUE_M if r == srow else RED_M if c == acol else LGREY
            ax.add_patch(Rectangle((gx + c * cw + 0.07, gy + r * ch + 0.1), cw - 0.14, ch - 0.2, fc=fc,
                                   lw=0, zorder=2))
    ax.text(gx + C * cw / 2, 22.6, "time: one column per 20 ms →", **note)
    ax.text(gx - 0.75, gy + R * ch / 2, "electrodes", rotation=90, **note)
    ax.text(gx + C * cw + 1.3, gy + R * ch / 2, "256 features", rotation=90, **note)
    box(ax, gx, 24.0, 11.0, 1.3, "LayerNorm + FiLM(t, c)", fc=PURP_L, fs=6.3, color=PURPLE, r=0.35)
    # S4D kernel spanning the whole highlighted row
    L = np.linspace(0, C * cw, 400)
    c0 = 5.5 * cw
    l = (L - c0) / cw
    k = np.where(l >= 0, np.exp(-l / 3.6), np.exp(l / 2.3)) * np.cos(1.3 * l)
    ry = gy + srow * ch + ch / 2
    ax.plot(gx + L, ry + 0.72 * k, color=BLUE, lw=1.1, zorder=4)
    lines(15.2, 6.3, "S4D along time", BLUE,
          ["blue row: one kernel", "spans the whole segment,", "same for every electrode"])
    # electrode attention at one time step, drawn on the scalp
    hx, hy, hs = 27.4, 15.0, 1.6
    cxr = gx + acol * cw + cw / 2
    for yy0, yy1 in ((gy + R * ch, 18.3), (gy, 11.6)):
        ax.plot([cxr + cw / 2 - 0.07, 24.4], [yy0, yy1], color=RED, lw=0.6, ls=(0, (2, 1.5)), zorder=5)
    head(ax, hx, hy, hs)
    p = project(CHANNELS_21) * hs + np.array([hx, hy])
    q = CHANNELS_21.index("C3")
    w = np.exp(-np.linalg.norm(p - p[q], axis=1) / 2.2)
    for i in range(len(p)):
        if i != q:
            ax.plot([p[q, 0], p[i, 0]], [p[q, 1], p[i, 1]], color=RED, lw=0.3 + 1.1 * w[i],
                    alpha=0.25 + 0.6 * w[i], zorder=3)
    ax.scatter(p[:, 0], p[:, 1], s=11, color=RED, zorder=4, lw=0.3, edgecolor="white")
    ax.scatter(*p[q], s=24, color=MIX, zorder=5, lw=0.5, edgecolor="white")
    # Fourier features of one electrode's position
    e2 = CHANNELS_21.index("FP2")
    tx, ty = 26.0, 21.2
    ax.plot([p[e2, 0], tx + 2.2], [p[e2, 1], ty - 0.7], color=GREY, lw=0.5, zorder=3)
    ax.add_patch(FancyBboxPatch((tx - 0.4, ty - 0.7), 6.3, 2.2, boxstyle="round,pad=0,rounding_size=0.3",
                                fc="white", ec=GREY, lw=0.5, zorder=4))
    uu = np.linspace(0, 1, 60)
    for j, f in enumerate((1, 2)):                       # sin (solid) and cos (dashed) at two frequencies
        for fn, ls in ((np.sin, "-"), (np.cos, (0, (1.2, 0.8)))):
            ax.plot(tx + 1.4 * j + uu * 1.2, ty + 0.4 + 0.42 * fn(2 * np.pi * f * uu), color=GREEN,
                    lw=0.6, ls=ls, zorder=5)
    ax.text(tx + 3.1, ty + 0.4, r"$\phi(p_e)$", fontsize=6.6, color=GREEN, ha="left", va="center", zorder=5)
    lines(hx, 6.3, "Electrode attention", RED,
          ["red column: one 20 ms step;", r"each token carries $\phi(p_e)$,", "sin/cos of its 3D position"])
    # gated output: one linear map gives g and f; u = sigmoid(g) * tanh(f)
    gxx, ox = 33.3, 37.3
    ax.plot([31.4, 32.4], [hy, hy], color=GREY, lw=0.9)
    for j, (lab, fn) in enumerate(((r"$\sigma(g)$", lambda z: 1 / (1 + np.exp(-z))),
                                   (r"$\tanh(f)$", lambda z: (np.tanh(z) + 1) / 2))):
        by = 16.4 - j * 4.8
        ax.add_patch(FancyBboxPatch((gxx, by), 2.6, 2.2, boxstyle="round,pad=0,rounding_size=0.3",
                                    fc="white", ec=GREEN, lw=0.6, zorder=2))
        zz = np.linspace(-4, 4, 50)
        ax.plot(gxx + 0.3 + (zz + 4) / 8 * 2.0, by + 0.35 + 1.5 * fn(zz), color=GREEN, lw=0.9, zorder=3)
        ax.text(gxx + 1.3, by + (2.8 if j == 0 else -0.65), lab, fontsize=6.4, color=INK, ha="center",
                va="center")
        ax.plot([32.4, 32.4], [hy, by + 1.1], color=GREY, lw=0.9)
        arrow(ax, 32.4, by + 1.1, gxx - 0.05, by + 1.1, ms=5)
        ax.plot([gxx + 2.6, ox, ox], [by + 1.1, by + 1.1, hy + (0.55 if j == 0 else -0.55)], color=GREEN,
                lw=0.8, zorder=1)
    ax.add_patch(Circle((ox, hy), 0.55, fc="white", ec=GREEN, lw=0.7, zorder=3))
    ax.text(ox, hy, "\u00d7", fontsize=7, color=GREEN, ha="center", va="center", zorder=4)
    arrow(ax, ox + 0.55, hy, 38.7, hy, color=GREEN, ms=5)
    ax.text(39.3, hy, r"$u$", fontsize=8, color=GREEN, ha="center", va="center", fontweight="bold")
    arrow(ax, 39.9, hy + 0.5, 41.6, 18.2, color=GREY, ms=5)
    ax.text(42.2, 19.6, "next\nblock", fontsize=6.3, color=INK, ha="center", va="center", linespacing=1.1)
    arrow(ax, 39.9, hy - 0.5, 41.6, 12.0, color=GREY, ms=5)
    ax.text(42.2, 10.6, "skip\nsum", fontsize=6.3, color=INK, ha="center", va="center", linespacing=1.1)
    lines(38.9, 6.3, "Gated output", GREEN, [r"$u=\sigma(g)\odot\tanh(f)$", "residual + skip"])

    # ================================================================ (c) downstream
    ax.plot([45.3, 45.3], [0.5, 27.9], color=LGREY, lw=1.0)
    _panel(ax, 45.8, 27.4, "c", "Downstream (clean input)")
    _stack(ax, 46.1, 49.6, [25.0, 23.6, 22.2], (1, 2, 3), BLUE, amp=0.35)
    arrow(ax, 50.0, 23.6, 50.9, 23.6)
    bx = lambda i: 51.2 + i * 0.5
    for i in range(16):
        ax.add_patch(Rectangle((bx(i), 21.7), 0.38, 3.8, fc=GREEN if (i + 1) % 4 == 0 else BLUE_M, lw=0,
                               zorder=2))
    ax.text(55.1, 26.1, "NOMAD-EEG", fontsize=6.4, color=BLUE, ha="center", va="center", fontweight="bold")
    for j, s_ in enumerate(("gates of", "blocks 4, 8,", "12, 16")):
        ax.text(62.9, 24.4 - 1.1 * j, s_, fontsize=6.4, color=GREEN, ha="center", va="center")
    ax.plot([bx(3) + 0.19, bx(15) + 0.19], [21.2, 21.2], color=GREEN, lw=0.7)
    for i in (3, 7, 11, 15):
        ax.plot([bx(i) + 0.19] * 2, [21.7, 21.2], color=GREEN, lw=0.7)
    fx, tx2 = 50.8, 61.0
    ax.plot([55.1, 55.1], [21.2, 20.5], color=GREEN, lw=0.7)
    ax.plot([fx, tx2], [20.5, 20.5], color=GREEN, lw=0.7)
    arrow(ax, fx, 20.5, fx, 19.4, color=GREEN, ms=5)
    arrow(ax, tx2, 20.5, tx2, 19.4, color=GREEN, ms=5)
    # frozen probe
    ax.text(fx, 18.6, "frozen probe", fontsize=6.6, color=INK, ha="center", va="center", fontweight="bold")
    for r in range(4):
        for c in range(12):
            ax.add_patch(Rectangle((fx - 4.3 + c * 0.72, 13.6 + r * 0.8), 0.62, 0.68, fc=GREEN_M, lw=0, zorder=2))
    ax.text(fx, 12.7, "mean over electrodes", **note)
    for wi in range(5):
        x0w = fx - 4.3 + wi * 1.72
        ax.add_patch(Rectangle((x0w, 10.8), 1.62, 0.9, fc=GREEN, alpha=0.35 + 0.13 * wi, lw=0, zorder=2))
        m, sd = 9.0 + 0.3 * np.sin(wi * 1.7), 0.45 + 0.25 * ((wi * 3) % 4) / 3
        ax.plot([x0w + 0.81] * 2, [m - sd, m + sd], color=GREEN, lw=0.7)
        ax.scatter([x0w + 0.81], [m], s=6, color=GREEN, zorder=3)
    ax.text(fx, 7.3, "5 windows: mean, std", **note)
    ax.add_patch(Rectangle((fx - 4.3, 5.5), 8.6, 0.8, fc="white", ec=GREEN, lw=0.6))
    for j in range(1, 20):
        ax.plot([fx - 4.3 + j * 0.43] * 2, [5.5, 6.3], color=GREEN, lw=0.3, alpha=0.6)
    ax.text(fx, 4.6, "10,240-d vector", **note)
    arrow(ax, fx, 4.0, fx, 3.4, color=GREY, ms=5)
    box(ax, fx - 4.0, 0.9, 8.0, 2.4, "linear classifier", fc=LGREEN, fs=6.4, r=0.4)
    # fine-tuning head
    ax.text(tx2, 18.6, "fine-tuning", fontsize=6.6, color=INK, ha="center", va="center", fontweight="bold")
    ax.text(tx2, 17.4, "E × 25 tokens", **note)
    E, W, tw = 5, 25, 0.37
    t0 = tx2 - W * tw / 2
    for r in range(E):
        for c in range(W):
            ax.add_patch(Rectangle((t0 + c * tw, 12.3 + r * 0.82), tw - 0.07, 0.72, fc=GREEN_M, lw=0, zorder=2))
    qy = 9.3
    rng = np.random.default_rng(4)
    for (r, c) in zip(rng.integers(0, E, 8), rng.integers(0, W, 8)):
        xc, yc = t0 + c * tw, 12.3 + r * 0.82
        ax.add_patch(Rectangle((xc, yc), tw - 0.07, 0.72, fc=GREEN, lw=0, zorder=3))
        ax.plot([tx2, xc + tw / 2 - 0.035], [qy, yc + 0.36], color=GREEN, lw=0.45, alpha=0.8, zorder=4)
    ax.scatter([tx2], [qy], s=36, marker="D", color=GREEN, zorder=3, edgecolor="white", lw=0.5)
    ax.text(tx2, 7.9, "learned query:", **note)
    ax.text(tx2, 6.8, "attention pooling", **note)
    arrow(ax, tx2, 6.0, tx2, 3.4, color=GREY, ms=5)
    box(ax, tx2 - 4.0, 0.9, 8.0, 2.4, "class logits", fc=LGREEN, fs=6.4, r=0.4)
    fig.savefig(OUT / "fig2_architecture.pdf"); plt.close(fig)


# ------------------------------------------------------------ Fig 3: factorised mixing
def fig_factorised():
    fig, ax = plt.subplots(figsize=(7.0, 2.6)); ax.set_xlim(0, 100); ax.set_ylim(0, 38); ax.axis("off")
    rows, cols = 7, 20
    x0, y0, w, h = 9, 4, 2.55, 4.3
    lab = ["FP1", "F3", "C3", "P3", "O1", "⋯", "Cz"]
    for r in range(rows):
        yy = y0 + (rows - 1 - r) * h
        ax.text(x0 - 0.8, yy + h / 2 - 0.3, lab[r], ha="right", va="center", fontsize=6.3, color=GREY)
        for c in range(cols):
            row, col = r == 2, c == 12
            fc = GREY if (row and col) else BLUE if row else RED if col else LGREY
            a = 0.95 if (row and col) else (0.75 if (row or col) else 1)
            ax.add_patch(Rectangle((x0 + c * w + 0.15, yy + 0.3), w - 0.3, h - 0.6, fc=fc, alpha=a, lw=0))
    ry = y0 + (rows - 3) * h + h / 2
    arrow(ax, x0, ry, x0 + cols * w, ry, color=BLUE, lw=1.2, style="<|-|>")
    cx = x0 + 12 * w + w / 2
    arrow(ax, cx, y0 - 0.3, cx, y0 + rows * h + 0.3, color=RED, lw=1.2, style="<|-|>")
    ax.text(x0 + cols * w / 2, y0 + rows * h + 1.6, "time →  (one column every 20 ms; any number of columns)",
            ha="center", fontsize=6.8, color=GREY)
    ax.text(2.2, y0 + rows * h / 2, "electrodes (any set, any order)", rotation=90, ha="center",
            va="center", fontsize=6.8, color=GREY)
    box(ax, 64, 20.5, 35, 14, "", fc=LBLUE)
    ax.text(66, 31.8, "Time mixer: bidirectional S4D", fontsize=7.5, fontweight="bold", color=BLUE)
    ax.text(66, 22, "runs along each row; one shared kernel\nper feature, generated for the input\n"
            "length L via FFT (cost O(L log L));\nreceptive field = the whole segment", fontsize=6.4)
    box(ax, 64, 3, 35, 15.5, "", fc=LRED)
    ax.text(66, 15.8, "Electrode mixer: multi-head attention", fontsize=7.5, fontweight="bold", color=RED)
    ax.text(66, 4.3, "runs down each column; every token\ngets φ(pₑ), Fourier features of its 3D\n"
            "position; no weight depends on E or\non channel order (permutation-equivariant)", fontsize=6.4)
    fig.savefig(OUT / "fig3_factorised.pdf", bbox_inches="tight"); plt.close(fig)


# ------------------------------------------------------------ Fig 4: readouts
def fig_readouts():
    fig, axs = plt.subplots(1, 2, figsize=(7.0, 2.55), gridspec_kw={"wspace": 0.08})
    for ax in axs:
        ax.set_xlim(0, 50); ax.set_ylim(0, 36); ax.axis("off")
    # (a) linear probe
    ax = axs[0]
    ax.text(0, 34.5, "(a) Frozen linear probe", fontsize=8, fontweight="bold")
    y = trace(400, 3, spike=0.43)
    for k in range(3):
        ax.plot(np.linspace(2, 48, 400), 29.5 - k * 2.2 + 0.45 * trace(400, 10 + k, spike=0.43 if k == 1 else None),
                color=BLUE, lw=0.45)
    ax.text(25, 23.1, "gates u (4 blocks) → average over electrodes", ha="center", fontsize=6.4, color=GREY)
    for i in range(5):
        box(ax, 2 + i * 9.2, 16.5, 8.6, 5, f"w{i + 1}", fc=LGREEN, fs=6.4, r=0.4)
    ax.plot([2 + 0.43 * 46] * 2, [16, 32], color=RED, lw=0.7, ls=(0, (2, 1.5)))
    ax.text(2 + 0.43 * 46 + 0.6, 32.3, "spike", color=RED, fontsize=6)
    ax.text(25, 12.8, "5 equal windows; mean and std in each", ha="center", fontsize=6.4)
    box(ax, 6, 3.5, 38, 6.5, "4 blocks × 5 windows × 2 stats × 256 = 10,240-d\n"
        "→ class-balanced logistic regression", fc=LGREY, fs=6.4, r=0.4)
    # (b) fine-tuning
    ax = axs[1]
    ax.text(0, 34.5, "(b) Fine-tuning head", fontsize=8, fontweight="bold")
    E, W = 12, 25
    for e in range(E):
        for wv in range(W):
            hot = np.exp(-((wv - 10.5) ** 2) / 2.5 - ((e - 4) ** 2) / 8)
            fc = RED if hot > 0.08 else BLUE
            a = 0.35 + 0.65 * hot if hot > 0.08 else 0.18
            ax.add_patch(Rectangle((2 + wv * 1.3, 13 + e * 1.55), 1.1, 1.3, fc=fc, alpha=a, lw=0))
    ax.text(18.3, 11.2, "25 windows (adaptive average pooling of T/4 steps)", ha="center", fontsize=6.2, color=GREY)
    ax.text(0.9, 22.5, "E", fontsize=7, color=GREY, ha="center", va="center")
    arrow(ax, 35.5, 22, 38.5, 22)
    box(ax, 38.5, 16.5, 11, 11, "learned\nquery\nattention\n+ mean", fc=LRED, fs=6.3, r=0.4)
    box(ax, 6, 3.5, 38, 6, "token = one electrode in one window (E × 25 tokens)\n"
        "encoder frozen 2 epochs, then trained end-to-end", fc=LGREY, fs=6.2, r=0.4)
    fig.savefig(OUT / "fig4_readouts.pdf", bbox_inches="tight"); plt.close(fig)


if __name__ == "__main__":
    fig_montages(); fig_architecture(); fig_factorised(); fig_readouts()
    print("written:", sorted(p.name for p in OUT.glob("*.pdf")))


==> scripts/make_overlap_figure.py <==
#!/usr/bin/env python3
"""Figure: which evaluation datasets each model saw during pre-training (replaces the overlap table).

    python make_overlap_figure.py        # Slurm CPU job (scripts/fig_overlap.sh)

Entries come from each model's paper, README or released pre-training code (see the caption):
  F  the dataset itself (or its training split) was in the pre-training data
  C  the model was pre-trained on the TUH EEG corpus (TUEG), from which TUAB, TUSZ, TUEV and TUEP are drawn
  X  explicitly removed from pre-training (REVE removed the recordings of its own downstream datasets)
  .  not used / not documented
Shape carries the category (not colour alone), so the figure reads in greyscale and for CVD.
"""
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402
from matplotlib.lines import Line2D  # noqa: E402
from matplotlib.patches import FancyBboxPatch  # noqa: E402

OUT = Path(__file__).resolve().parents[1] / "figures"
INK, MUTED, FAINT, BLUE, LBLUE, GRID = "#1D1F23", "#80858D", "#C9CDD3", "#2C6DB0", "#E4EEF8", "#EEF0F3"
plt.rcParams.update({"font.family": "DejaVu Sans", "font.size": 8, "pdf.fonttype": 42})

COLS = ["TUAB", "TUSZ", "TUEV", "TUEP", "Siena", "Bonn", "Mumtaz", "EEGMMIDB", "Sleep-EDF", "BCIAUT"]
ROWS = [  # (model, {dataset: code}, note)
    ("NOMAD-EEG (ours)", {"TUEV": "F"}, "TUEV only"),
    ("EEGDM", {"TUEV": "F"}, "TUEV"),
    ("REVE", {"TUAB": "X", "TUSZ": "C", "TUEV": "X", "TUEP": "C", "Siena": "F", "Mumtaz": "X", "EEGMMIDB": "X"},
     "TUH corpus + Siena; own test sets removed"),
    ("CBraMod", {"TUAB": "C", "TUSZ": "C", "TUEV": "C", "TUEP": "C"}, "TUH corpus (TUEG)"),
    ("LaBraM", {"TUSZ": "F", "TUEP": "F", "Siena": "F", "EEGMMIDB": "F"}, "TUSZ, TUEP, Siena, EEGMMIDB + others"),
    ("BIOT", {"TUAB": "F", "TUEV": "F"}, "TUAB & TUEV training splits"),
    ("EEGMamba", {"TUAB": "C", "TUSZ": "C", "TUEV": "C", "TUEP": "C", "Siena": "F"}, "TUH corpus + Siena"),
    ("DiffEEG", {"TUSZ": "F"}, "TUSZ training split"),
]


def main():
    nr, nc = len(ROWS), len(COLS)
    fig = plt.figure(figsize=(7.1, 3.55))
    gs = fig.add_gridspec(2, 1, height_ratios=[0.9, 4.6], hspace=0.06, left=0.17, right=0.70, top=0.86, bottom=0.10)
    axb, ax = fig.add_subplot(gs[0]), fig.add_subplot(gs[1])

    # --- marginal bars: how many of the 7 baselines saw each dataset (itself / via the TUH corpus)
    full = [sum(r[1].get(c) == "F" for r in ROWS[1:]) for c in COLS]
    corp = [sum(r[1].get(c) == "C" for r in ROWS[1:]) for c in COLS]
    for x, f, c in zip(range(nc), full, corp):
        if f:
            axb.bar(x, f, width=0.56, color=BLUE, edgecolor="white", linewidth=1.0)
        if c:
            axb.bar(x, c, width=0.56, bottom=f, color=LBLUE, edgecolor=BLUE, linewidth=0.8)
        axb.text(x, f + c + 0.15, f"{f + c}", ha="center", va="bottom", fontsize=6.5,
                 color=INK if f + c else MUTED)
    axb.set_xlim(-0.6, nc - 0.4); axb.set_ylim(0, 6.2)
    axb.axis("off")
    axb.text(-0.75, 3.2, "baselines that\nsaw it (of 7)", ha="right", va="center", fontsize=6.4, color=MUTED)

    # --- main matrix
    ax.set_xlim(-0.6, nc - 0.4); ax.set_ylim(nr - 0.5, -0.5)
    ax.add_patch(FancyBboxPatch((-0.55, -0.45), nc + 0.1, 0.9, boxstyle="round,pad=0,rounding_size=0.15",
                                fc="#F4F8FC", ec="none", zorder=0))            # highlight our row
    for i in range(nr):
        ax.axhline(i, color=GRID, lw=0.6, zorder=0)
    ax.axvline(3.5, color=FAINT, lw=0.8, ls=(0, (2, 2)), zorder=0)              # TUH | external
    for i, (name, d, note) in enumerate(ROWS):
        for j, c in enumerate(COLS):
            k = d.get(c, ".")
            if k == "F":
                ax.scatter(j, i, s=120, color=BLUE, edgecolor="white", linewidth=1.2, zorder=3)
            elif k == "C":
                ax.scatter(j, i, s=110, facecolor=LBLUE, edgecolor=BLUE, linewidth=1.4, zorder=3)
            elif k == "X":
                ax.scatter(j, i, s=42, marker="x", color=MUTED, linewidth=1.3, zorder=3)
            else:
                ax.scatter(j, i, s=10, color=FAINT, zorder=2)
        ax.text(nc - 0.25, i, note, ha="left", va="center", fontsize=6.6, color=MUTED, clip_on=False)
    ax.set_yticks(range(nr))
    ax.set_yticklabels([r[0] for r in ROWS], fontsize=7.6, color=INK)
    ax.get_yticklabels()[0].set_fontweight("bold")
    ax.set_xticks(range(nc))
    ax.set_xticklabels(COLS, fontsize=7.0, color=INK, rotation=30, ha="right", rotation_mode="anchor")
    ax.tick_params(length=0, pad=4)
    for s in ax.spines.values():
        s.set_visible(False)
    # column groups (above the bars)
    for x0, x1, lab in [(-0.35, 3.35, "drawn from the TUH corpus"), (3.65, nc - 0.65, "external corpora")]:
        axb.annotate("", xy=(x0, 7.1), xytext=(x1, 7.1), xycoords="data", annotation_clip=False,
                     arrowprops=dict(arrowstyle="-", color=MUTED, lw=0.8))
        axb.text((x0 + x1) / 2, 7.45, lab, ha="center", va="bottom", fontsize=6.8, color=MUTED, clip_on=False)
    # legend
    h = [Line2D([], [], ls="", marker="o", ms=8, mfc=BLUE, mec="white", label="dataset itself in pre-training"),
         Line2D([], [], ls="", marker="o", ms=7.5, mfc=LBLUE, mec=BLUE, mew=1.4, label="parent TUH corpus in pre-training"),
         Line2D([], [], ls="", marker="x", ms=6, color=MUTED, mew=1.3, label="explicitly removed"),
         Line2D([], [], ls="", marker="o", ms=3, color=FAINT, label="not used")]
    fig.legend(handles=h, loc="lower center", ncol=4, frameon=False, fontsize=6.6, bbox_to_anchor=(0.45, -0.10),
               handletextpad=0.3, columnspacing=1.2)
    OUT.mkdir(exist_ok=True)
    fig.savefig(OUT / "fig_overlap.pdf", bbox_inches="tight")
    fig.savefig(OUT / "fig_overlap.png", dpi=220, bbox_inches="tight")
    print("written", OUT / "fig_overlap.pdf", "| baselines per dataset:", dict(zip(COLS, [f + c for f, c in zip(full, corp)])))


if __name__ == "__main__":
    main()


==> scripts/make_tables.py <==
#!/usr/bin/env python3
"""Generate the paper's results tables directly from the result files (no hand-copied numbers).

    python make_tables.py        # writes ../tables/*.tex

Metric sets are fixed in advance by task type and used for every dataset and model:
  binary       AUROC [95% CI], PR-AUC, balanced accuracy, macro F1
  multi-class  balanced accuracy [95% CI], Cohen's kappa, weighted F1
The best linear-probe value in each column is bold. NOMAD-EEG's fine-tuned result, where it
exists, is an extra row (not part of the bold comparison: no baseline was fine-tuned).
Balanced accuracy for the older Siena/Bonn runs, which did not store it, is computed exactly as
(sensitivity + specificity) / 2 at the same 0.5 threshold.
"""
from __future__ import annotations

import json
from pathlib import Path

R = Path("/home/abdulh/scratch/benchmarking2/results")
V3R = Path("/home/abdulh/scratch/diff-eeg-V3/results")
OUT = Path(__file__).resolve().parents[1] / "tables"
OUT.mkdir(exist_ok=True)
ALL = "v3diff-v3flow-reve-eegdm-cbramod-labram-biot-eegmamba-diffeeg"
ORDER = ["v3diff", "eegdm", "reve", "cbramod", "labram", "biot", "eegmamba", "diffeeg"]
NAME = {"v3diff": "\\model{} (ours)", "eegdm": "EEGDM~\\citep{puah2025eegdm}", "reve": "REVE~\\citep{ouahidi2025reve}",
        "cbramod": "CBraMod~\\citep{wang2025cbramod}", "labram": "LaBraM~\\citep{jiang2024labram}",
        "biot": "BIOT~\\citep{yang2023biot}", "eegmamba": "EEGMamba~\\citep{wang2025eegmamba}",
        "diffeeg": "DiffEEG~\\citep{diffeeg2026}"}
DIM = {"v3diff": "10{,}240", "eegdm": "2{,}560", "reve": "512", "cbramod": "200", "labram": "200",
       "biot": "256", "eegmamba": "200", "diffeeg": "2{,}400"}


def load(name):
    return json.loads((R / name).read_text())["results"]


def binary_rows(res):
    rows = {}
    for m, r in res.items():
        mt, ci = r["metrics"], r["ci95"]
        bacc = mt.get("balanced_accuracy", (mt["sensitivity"] + mt["specificity"]) / 2)
        rows[m] = {"auroc": mt["roc_auc"], "auroc_ci": ci["roc_auc"], "pr_auc": mt["pr_auc"],
                   "bacc": bacc, "f1": mt["f1_macro"], "acc": mt.get("accuracy"), "wf1": mt.get("f1_weighted")}
    return rows


def multi_rows(res, kappa="cohen_kappa", wf1="f1_weighted"):
    rows = {}
    for m, r in res.items():
        mt = r["metrics"] if "metrics" in r else r
        ci = r["ci95"]
        rows[m] = {"bacc": mt["balanced_accuracy"], "bacc_ci": ci["balanced_accuracy"],
                   "kappa": mt[kappa], "wf1": mt[wf1 if wf1 in mt else "weighted_f1"]}
    return rows


def fmt(v, best):
    s = f"{v:.3f}"
    return f"\\textbf{{{s}}}" if abs(v - best) < 5e-4 else s


def table(label, caption, cols, rows, extra=None, extra_row=None):
    """cols: list of (key, header, ci_key or None). rows: model -> dict.
    extra: preformatted LaTeX row after NOMAD-EEG (not in the bold comparison).
    extra_row: dict with 'name', 'dim' and the column values, placed after NOMAD-EEG and INCLUDED in
    the bold comparison."""
    models = [m for m in ORDER if m in rows]
    best = {k: max([rows[m][k] for m in models] + ([extra_row[k]] if extra_row else [])) for k, _, _ in cols}
    if extra_row:
        cells = [extra_row["name"], extra_row["dim"]]
        for k, _, cik in cols:
            c = fmt(extra_row[k], best[k])
            if cik:
                c += f" {{\\scriptsize[{extra_row[cik][0]:.3f}, {extra_row[cik][1]:.3f}]}}"
            cells.append(c)
        extra = " & ".join(cells)
    head = " & ".join(["Model", "Dim"] + [h for _, h, _ in cols])
    lines = ["\\begin{table}[!htbp]", "\\centering", f"\\caption{{{caption}}}", f"\\label{{{label}}}",
             "\\small", "\\begin{tabular}{@{}l r " + " ".join("c" for _ in cols) + "@{}}", "\\toprule",
             head + " \\\\", "\\midrule"]
    for m in models:
        cells = [NAME[m], DIM[m]]
        for k, _, cik in cols:
            c = fmt(rows[m][k], best[k])
            if cik:
                lo, hi = rows[m][cik]
                c += f" {{\\scriptsize[{lo:.3f}, {hi:.3f}]}}"
            cells.append(c)
        lines.append(" & ".join(cells) + " \\\\")
        if m == "v3diff" and extra:
            lines.append(extra + " \\\\")
            lines.append("\\midrule")
    lines += ["\\bottomrule", "\\end{tabular}", "\\end{table}"]
    (OUT / f"{label.split(':')[1]}.tex").write_text("\n".join(lines) + "\n")


BIN = [("auroc", "AUROC", "auroc_ci"), ("pr_auc", "PR-AUC", None), ("bacc", "Bal.\\ acc.", None),
       ("f1", "Macro F1", None)]
# Siena (requested): accuracy in place of balanced accuracy, and weighted F1 beside macro F1
SIENA = [("auroc", "AUROC", "auroc_ci"), ("pr_auc", "PR-AUC", None), ("acc", "Accuracy", None),
         ("wf1", "Weighted F1", None), ("f1", "Macro F1", None)]
MUL = [("bacc", "Bal.\\ acc.", "bacc_ci"), ("kappa", "Cohen $\\kappa$", None), ("wf1", "Weighted F1", None)]


def ft(name):
    return json.loads((V3R / name).read_text())


def ft_row_multi(d, kappa_key="cohen_kappa", wf1_key="weighted_f1"):
    t = d["test"] if "test" in d else d
    return t


def ft_binary_extra(name):
    """Indented fine-tuned row for a binary table (AUROC [CI], PR-AUC, bal. acc., macro F1)."""
    t = ft(name)
    mf1 = sum(t["per_class_f1"].values()) / len(t["per_class_f1"])      # macro F1 = mean per-class F1
    return (f"\\quad fine-tuned & --- & {t['auroc']:.3f} {{\\scriptsize[{t['ci95']['auroc'][0]:.3f}, "
            f"{t['ci95']['auroc'][1]:.3f}]}} & {t['pr_auc']:.3f} & {t['balanced_accuracy']:.3f} & {mf1:.3f}")


FT_TUH_NOTE = (" The indented row is \\model{} fine-tuned end to end (not part of the bold comparison); its "
               "epoch was selected on the benchmark's validation windows, which come from the training "
               "patients (\\cref{sec:finetune}).")


def main():
    # ---- binary tasks
    tuab = binary_rows(load(f"probe_tuab5s_{ALL}.json"))
    table("tab:tuab", "TUAB abnormal-EEG detection (5\\,s windows; 50{,}000 test windows), frozen linear "
          "probe. Brackets: 95\\% bootstrap CI. TUAB's training split was in BIOT's pre-training data, and "
          "CBraMod and EEGMamba were pre-trained on the TUH corpus it is drawn from (\\cref{sec:baselines})."
          + FT_TUH_NOTE, BIN, tuab, extra=ft_binary_extra("finetune_tuab5s_diffusion_step40000_pretrained.json"))
    tusz = binary_rows(load(f"probe_tusz_{ALL}.json"))
    table("tab:tusz", "TUSZ seizure detection (5\\,s windows; 50{,}000 test windows at the true seizure "
          "prevalence), frozen linear probe. TUSZ was in LaBraM's and DiffEEG's pre-training data, and "
          "REVE, CBraMod and EEGMamba were pre-trained on the TUH corpus it is drawn from "
          "(\\cref{sec:baselines})." + FT_TUH_NOTE, BIN, tusz,
          extra=ft_binary_extra("finetune_tusz_diffusion_step40000_pretrained.json"))
    siena = binary_rows(load("probe_siena_diffeeg-eegdm-cbramod-labram-biot-eegmamba-v3diff-v3rand.json"))
    siena.update({k: v for k, v in binary_rows(load("probe_siena_v3diff-v3flow-reve.json")).items() if k == "reve"})
    table("tab:siena", "Siena seizure detection (external to \\model{}; 18{,}729 test windows, 0.6\\% seizure in "
          "training), frozen linear probe. Siena recordings were in REVE's, LaBraM's and EEGMamba's "
          "pre-training data (\\cref{sec:baselines}).", SIENA, siena)
    bonn = binary_rows(load("probe_bonn_diffeeg-eegdm-cbramod-labram-biot-eegmamba-v3diff-v3diff_1ch-v3rand-v3rand_1ch.json"))
    one = bonn["v3diff_1ch"]
    bonn.update({k: v for k, v in binary_rows(load("probe_bonn_v3diff-v3flow-reve.json")).items() if k == "reve"})
    bonn = {k: v for k, v in bonn.items() if k in ORDER}
    extra = (f"\\quad single electrode only & 10{{,}}240 & {one['auroc']:.3f} "
             f"{{\\scriptsize[{one['auroc_ci'][0]:.3f}, {one['auroc_ci'][1]:.3f}]}} & {one['pr_auc']:.3f} & "
             f"{one['bacc']:.3f} & {one['f1']:.3f}")
    table("tab:bonn", "Bonn seizure detection (external; single-channel recordings; 100 test segments), "
          "frozen linear probe. All models read the recording in a 22-channel frame; the indented row "
          "feeds \\model{} the one signal-carrying electrode alone.", BIN, bonn, extra=extra)
    mum = binary_rows(load(f"probe_mumtaz_{ALL}.json"))
    t = ft("finetune_mumtaz_diffusion_step40000_pretrained.json")
    mf1 = sum(t["per_class_f1"].values()) / len(t["per_class_f1"])      # macro F1 = mean per-class F1
    extra = (f"\\quad fine-tuned & --- & {t['auroc']:.3f} {{\\scriptsize[{t['ci95']['auroc'][0]:.3f}, "
             f"{t['ci95']['auroc'][1]:.3f}]}} & {t['pr_auc']:.3f} & {t['balanced_accuracy']:.3f} & "
             f"{mf1:.3f}" if mf1 is not None else "")
    table("tab:mumtaz", "Mumtaz depression vs.\\ healthy (external; 19 electrodes, 5\\,s windows; 1{,}179 "
          "test windows from 10 held-out subjects), frozen linear probe. The indented row is \\model{} "
          "fine-tuned end to end (no baseline was fine-tuned).", BIN, mum, extra=extra or None)
    # ---- multi-class tasks
    tuev = multi_rows(load(f"probe_tuev_{ALL}.json"), wf1="weighted_f1")
    t = ft("finetune_tuev_diffusion_step40000_pretrained.json")
    ftrow = {"name": "\\quad fine-tuned", "dim": "---", "bacc": t["balanced_accuracy"],
             "bacc_ci": t["ci95"]["balanced_accuracy"], "kappa": t["cohen_kappa"], "wf1": t["weighted_f1"]}
    table("tab:tuev", "TUEV event classification (6 classes; 29{,}421 test events; in the pre-training data "
          "of \\model{}, EEGDM and BIOT, and in the TUH corpus on which CBraMod and EEGMamba were "
          "pre-trained, \\cref{sec:baselines}), frozen linear probe with 5-fold subject-grouped "
          "cross-validation. The indented row is \\model{} fine-tuned end to end; bold marks the best "
          "value in each column including this row, although the baselines were evaluated only as frozen "
          "probes.", MUL, tuev, extra_row=ftrow)
    for ds, cap, ftf in (
        ("eegmmidb", "EEGMMIDB motor imagery (external to \\model{}; 4 classes, 64 electrodes, 4\\,s trials; 1{,}803 "
         "test trials from 20 held-out subjects), frozen linear probe. EEGMMIDB was in LaBraM's "
         "pre-training data (\\cref{sec:baselines}).", "finetune_eegmmidb_diffusion_step40000_pretrained.json"),
        ("sleepedf", "Sleep-EDF-20 sleep staging (external; 5 stages, 2 bipolar channels, 30\\,s epochs; "
         "9{,}137 test epochs from 4 held-out subjects), frozen linear probe.", "finetune_sleepedf_diffusion_step40000_pretrained.json")):
        rows = multi_rows(load(f"probe_{ds}_{ALL}.json"))
        t = ft(ftf)
        extra = (f"\\quad fine-tuned & --- & {t['balanced_accuracy']:.3f} {{\\scriptsize[{t['ci95']['balanced_accuracy'][0]:.3f}, "
                 f"{t['ci95']['balanced_accuracy'][1]:.3f}]}} & {t['cohen_kappa']:.3f} & {t['weighted_f1']:.3f}")
        table(f"tab:{ds}", cap + " The indented row is \\model{} fine-tuned end to end.", MUL, rows, extra=extra)
    seedv_table()
    parkinson_table()
    tuep_table()
    scaling_table()
    print("written:", sorted(p.name for p in OUT.glob("*.tex")))


def seedv_table():
    """SEED-V emotion recognition: NOMAD-EEG only (no baseline was run on SEED-V)."""
    p = load("probe_seedv_v3diff.json")["v3diff"]
    t = ft("finetune_seedv_diffusion_step40000_pretrained.json")
    m, c = p["metrics"], p["ci95"]
    rows = [("frozen linear probe", m["balanced_accuracy"], c["balanced_accuracy"], m["cohen_kappa"], m["f1_weighted"]),
            ("fine-tuned", t["balanced_accuracy"], t["ci95"]["balanced_accuracy"], t["cohen_kappa"], t["weighted_f1"])]
    L = ["\\begin{table}[!htbp]", "\\centering",
         "\\caption{SEED-V emotion recognition (external; 5 emotions, 59 electrodes, 1\\,s windows; within every "
         "session film clips 1--5 train, 6--10 validation, 11--15 test, all 16 subjects in every split), "
         "\\model{} only. Chance balanced accuracy is 0.20.}",
         "\\label{tab:seedv}", "\\small", "\\begin{tabular}{@{}l c c c@{}}", "\\toprule",
         "\\model{} & Bal.\\ acc. & Cohen $\\kappa$ & Weighted F1 \\\\", "\\midrule"]
    for name, b, bc, k, w in rows:
        L.append(f"{name} & {b:.3f} {{\\scriptsize[{bc[0]:.3f}, {bc[1]:.3f}]}} & {k:.3f} & {w:.3f} \\\\")
    L += ["\\bottomrule", "\\end{tabular}", "\\end{table}"]
    (OUT / "seedv.tex").write_text("\n".join(L) + "\n")


def parkinson_table():
    """Parkinson's linear probe on unseen participants, the 5-fold run that holds all models on identical folds.
    The interim NOMAD-EEG-Large row (nomadL_*) is left out until Large has finished training."""
    d = json.loads((R / "probe_parkinson_zeroshot_v3diff-nomadL_s12403-reve-eegdm-biot-diffeeg.json").read_text())
    cap = (f"Parkinson's disease vs.\\ control (OpenNeuro ds004584; {d['n_participants']} participants, "
           f"{d['n_pd']} PD / {d['n_control']} controls; 60 electrodes, 5\\,s windows), frozen encoders and a "
           "linear probe evaluated on unseen participants (5-fold cross-validation stratified by group, identical "
           "folds for every model). A participant's score is the mean probability of their windows. Brackets: 95\\% "
           "CI from 1{,}000 bootstrap resamples of participants.")
    patient_table(d, cap, "tab:parkinson", "parkinson.tex", "Participant")


def tuep_table():
    """TUEP epilepsy diagnosis (unseen patients) on identical folds. nomadL_* is left out, and LaBraM is left out
    because TUEP itself was in its pre-training data (its result is stated in the caption)."""
    d = json.loads((V3R / "tuep" / "probe_tuep_zeroshot_v3diff-nomadL_s12403-reve-eegdm-cbramod-labram-biot-eegmamba-diffeeg.json").read_text())
    lab = d["results"]["labram"]["participant"]
    cap = (f"TUEP epilepsy diagnosis ({d['n_participants']} patients, {d['n_pd']} with and {d['n_control']} without "
           "epilepsy; 19 electrodes, 60 random 5\\,s windows per patient), frozen encoders and a linear probe "
           "evaluated on unseen patients (5-fold cross-validation stratified by diagnosis, identical folds for every "
           "model). A patient's score is the mean probability of their windows. Brackets: 95\\% CI from 1{,}000 "
           "bootstrap resamples of patients; accuracy and F1 at a 0.5 threshold. LaBraM is not included because TUEP "
           f"was part of its pre-training data (under the same protocol its patient-level AUROC is {lab['roc_auc']:.3f} "
           f"and accuracy {lab['accuracy']:.3f}). "
           "$^\\ddagger$The model was pre-trained on the TUH corpus from which TUEP is drawn (\\cref{sec:baselines}). "
           "Bold: best among the models whose pre-training did not include TUEP recordings (no mark); "
           "underlined: best overall.")
    mark = {"reve": "$^\\ddagger$", "cbramod": "$^\\ddagger$", "eegmamba": "$^\\ddagger$"}
    res = {m: d["results"][m] for m in ORDER if m in d["results"] and m != "labram"}
    keys = ["roc_auc", "pr_auc", "accuracy", "f1_weighted", "f1_macro"]
    best_all = {k: max(r["participant"][k] for r in res.values()) for k in keys}
    best_clean = {k: max(r["participant"][k] for m, r in res.items() if m not in mark) for k in keys}

    def fmt(v, k, m):                                    # shadows the module-level fmt for this table only
        s = f"{v:.3f}"
        if m not in mark and abs(v - best_clean[k]) < 5e-4:
            s = f"\\textbf{{{s}}}"
        return f"\\underline{{{s}}}" if abs(v - best_all[k]) < 5e-4 else s
    L = ["\\begin{table}[!htbp]", "\\centering", f"\\caption{{{cap}}}", "\\label{tab:tuep}", "\\small",
         "\\begin{tabular}{@{}l r c c c c c@{}}", "\\toprule",
         "Model & Dim & AUROC & PR-AUC & Accuracy & Weighted F1 & Macro F1 \\\\", "\\midrule"]
    for m, r in res.items():
        p, ci = r["participant"], r["ci95"]["p_auc"]
        cells = [NAME[m] + mark.get(m, ""), DIM[m],
                 f"{fmt(p['roc_auc'], 'roc_auc', m)} {{\\scriptsize[{ci[0]:.3f}, {ci[1]:.3f}]}}"]
        cells += [fmt(p[k], k, m) for k in keys[1:]]
        L.append(" & ".join(cells) + " \\\\")
    L += ["\\bottomrule", "\\end{tabular}", "\\end{table}"]
    (OUT / "tuep.tex").write_text("\n".join(L) + "\n")


def patient_table(d, caption, label, fname, unit):
    """Window- and participant/patient-level table for the unseen-participant cross-validation runs."""
    res = {m: r for m, r in d["results"].items() if m in ORDER}
    order = [m for m in ORDER if m in res]
    keys = [("window", "roc_auc", "w_auc"), ("participant", "roc_auc", "p_auc"), ("participant", "balanced_accuracy", "p_bacc")]
    best = {k3: max(res[m][k1][k2] for m in order) for k1, k2, k3 in keys}
    L = ["\\begin{table}[!htbp]", "\\centering", f"\\caption{{{caption}}}",
         f"\\label{{{label}}}", "\\small", "\\begin{tabular}{@{}l c c c@{}}", "\\toprule",
         f"Model & Window AUROC & {unit} AUROC & {unit} bal.\\ acc. \\\\", "\\midrule"]
    for m in order:
        cells = [NAME[m]]
        for k1, k2, k3 in keys:
            v, ci = res[m][k1][k2], res[m]["ci95"][k3]
            cells.append(f"{fmt(v, best[k3])} {{\\scriptsize[{ci[0]:.3f}, {ci[1]:.3f}]}}")
        L.append(" & ".join(cells) + " \\\\")
    L += ["\\bottomrule", "\\end{tabular}", "\\end{table}"]
    (OUT / fname).write_text("\n".join(L) + "\n")


def scaling_table():
    """Base vs NOMAD-EEG-Large at steps 27,000 and 51,000: frozen linear probe, each dataset's primary metric.

    Every Large number comes from the same probe code and splits as Base's (benchmarking2 probe.py; TUEV
    probe_tuev.py cv5; TUEP unseen-patient 5-fold). Arrows mark a Large value whose 95% CI does not overlap
    Base's (not a paired test)."""
    L1, L2, LL = "nomadL_s27000", "nomadL_s51000", "nomadL_s27000-nomadL_s51000"
    auc = lambda r: (r["metrics"]["roc_auc"], r["ci95"]["roc_auc"])                       # noqa: E731
    bac = lambda r: ((r["metrics"] if "metrics" in r else r)["balanced_accuracy"],          # noqa: E731
                     r["ci95"]["balanced_accuracy"])
    rows = []                                    # (dataset, metric, in Large's pre-training, base, l1, l2)
    for name, fb, ds, seen in (
            ("Bonn", "probe_bonn_diffeeg-eegdm-cbramod-labram-biot-eegmamba-v3diff-v3diff_1ch-v3rand-v3rand_1ch.json",
             "bonn", "no"),
            ("TUSZ", f"probe_tusz_{ALL}.json", "tusz", "training patients"),
            ("TUAB", f"probe_tuab5s_{ALL}.json", "tuab5s", "training patients")):
        b, l = load(fb), load(f"probe_{ds}_{LL}.json")
        rows.append((name, "AUROC", seen, auc(b["v3diff"]), auc(l[L1]), auc(l[L2])))
    b = load("probe_siena_diffeeg-eegdm-cbramod-labram-biot-eegmamba-v3diff-v3rand.json")
    s2 = R / f"probe_siena_{L2}.json"
    rows.append(("Siena", "AUROC", "no", auc(b["v3diff"]), auc(load(f"probe_siena_{L1}.json")[L1]),
                 auc(load(s2.name)[L2]) if s2.exists() else None))
    b, l = load(f"probe_mumtaz_{ALL}.json"), load(f"probe_mumtaz_{LL}.json")
    rows.append(("Mumtaz", "AUROC", "no", auc(b["v3diff"]), auc(l[L1]), auc(l[L2])))
    t = load(f"probe_tuep_zeroshot_v3diff-{LL}.json")
    pt = lambda m: (t[m]["participant"]["roc_auc"], t[m]["ci95"]["p_auc"])                 # noqa: E731
    rows.append(("TUEP", "AUROC$^{p}$", "yes, all", pt("v3diff"), pt(L1), pt(L2)))
    tv = lambda s: json.loads((V3R / f"probe_tuev_diffusion_step{s}_nomadL_s{s}.json").read_text())["encoders"]["v3diff"]  # noqa: E731,E501
    rows.append(("TUEV", "BAcc", "yes, all$^{b}$", bac(load(f"probe_tuev_{ALL}.json")["v3diff"]), bac(tv(27000)), bac(tv(51000))))
    for name, ds, seen in (("EEGMMIDB", "eegmmidb", "no"), ("Sleep-EDF", "sleepedf", "other subjects")):
        b, l = load(f"probe_{ds}_{ALL}.json"), load(f"probe_{ds}_{LL}.json")
        rows.append((name, "BAcc", seen, bac(b["v3diff"]), bac(l[L1]), bac(l[L2])))
    b, l = load("probe_seedv_v3diff.json"), load(f"probe_seedv_{LL}.json")
    rows.append(("SEED-V", "BAcc", "yes, all", bac(b["v3diff"]), bac(l[L1]), bac(l[L2])))

    def cell(v, base, best):
        if v is None:
            return "---"
        (x, ci), (_, bci) = v, base
        s = f"\\textbf{{{x:.3f}}}" if abs(x - best) < 5e-4 else f"{x:.3f}"
        mark = "$\\downarrow$" if ci[1] < bci[0] else ("$\\uparrow$" if ci[0] > bci[1] else "")
        return f"{s}{mark} {{\\scriptsize[{ci[0]:.3f}, {ci[1]:.3f}]}}"
    cap = ("Scaling model size and pre-training data together: \\model{} (Base, 12.0\\,M parameters, 147\\,h of TUEV) "
           "against \\model{}-Large (67.6\\,M parameters, 6{,}984\\,h from seven corpora) at two points of its "
           "pre-training, under the identical frozen linear probe and splits used for every other table. Each dataset's "
           "primary metric with its 95\\% bootstrap CI; bold marks the best value in each row. $\\downarrow$/$\\uparrow$: "
           "the Large CI lies entirely below/above Base's (non-overlapping intervals, not a paired test). "
           "\\emph{In Large pre-training}: whether that dataset's recordings were in Large's unlabelled pre-training data. "
           "$^{p}$ patient level. $^{b}$ TUEV is also Base's whole pre-training corpus.")
    L = ["\\begin{table}[!htbp]", "\\centering", f"\\caption{{{cap}}}", "\\label{tab:scaling}", "\\small",
         "\\setlength{\\tabcolsep}{4pt}",
         "\\begin{tabular}{@{}l l l c c c@{}}", "\\toprule",
         "Dataset & Metric & In Large & Base & Large & Large \\\\",
         " & & pre-training & & step 27{,}000 & step 51{,}000 \\\\", "\\midrule"]
    for name, metric, seen, base, l1, l2 in rows:
        best = max(v[0] for v in (base, l1, l2) if v is not None)
        L.append(" & ".join([name, metric, seen, cell(base, base, best).replace("$\\downarrow$", "").replace("$\\uparrow$", ""),
                             cell(l1, base, best), cell(l2, base, best)]) + " \\\\")
    L += ["\\bottomrule", "\\end{tabular}", "\\end{table}"]
    (OUT / "scaling.tex").write_text("\n".join(L) + "\n")


if __name__ == "__main__":
    main()


# ------------------------------------------------------------------ ablation tables
def ablations():
    def ci(v):
        return f"{{\\scriptsize[{v[0]:.3f}, {v[1]:.3f}]}}"
    # (1) pre-trained vs random initialisation (same architecture, feature extraction and protocol)
    rows = []
    tuev = json.loads((V3R / "probe_tuev_diffusion_step40000.json").read_text())["encoders"]
    rows.append(("TUEV", "linear probe", "Bal.\\ acc.", tuev["v3diff"]["balanced_accuracy"], tuev["v3diff"]["ci95"]["balanced_accuracy"],
                 tuev["v3rand"]["balanced_accuracy"], tuev["v3rand"]["ci95"]["balanced_accuracy"]))
    p, r = ft("finetune_tuev_diffusion_step40000_pretrained.json"), ft("finetune_tuev_diffusion_step40000_random.json")
    rows.append(("TUEV", "fine-tuned", "Bal.\\ acc.", p["balanced_accuracy"], p["ci95"]["balanced_accuracy"],
                 r["balanced_accuracy"], r["ci95"]["balanced_accuracy"]))
    tuab = load("probe_tuab5s_diffeeg-eegdm-labram-biot-v3diff-v3rand.json")
    rows.append(("TUAB", "linear probe", "AUROC", tuab["v3diff"]["metrics"]["roc_auc"], tuab["v3diff"]["ci95"]["roc_auc"],
                 tuab["v3rand"]["metrics"]["roc_auc"], tuab["v3rand"]["ci95"]["roc_auc"]))
    si = load("probe_siena_diffeeg-eegdm-cbramod-labram-biot-eegmamba-v3diff-v3rand.json")
    for k, lab in (("roc_auc", "AUROC"), ("f1_macro", "Macro F1"), ("pr_auc", "PR-AUC")):
        rows.append(("Siena", "linear probe", lab, si["v3diff"]["metrics"][k], si["v3diff"]["ci95"][k],
                     si["v3rand"]["metrics"][k], si["v3rand"]["ci95"][k]))
    bo = load("probe_bonn_diffeeg-eegdm-cbramod-labram-biot-eegmamba-v3diff-v3diff_1ch-v3rand-v3rand_1ch.json")
    rows.append(("Bonn", "linear probe", "AUROC", bo["v3diff"]["metrics"]["roc_auc"], bo["v3diff"]["ci95"]["roc_auc"],
                 bo["v3rand"]["metrics"]["roc_auc"], bo["v3rand"]["ci95"]["roc_auc"]))
    p, r = ft("finetune_mumtaz_diffusion_step40000_pretrained.json"), ft("finetune_mumtaz_diffusion_step40000_random.json")
    rows.append(("Mumtaz", "fine-tuned", "Bal.\\ acc.", p["balanced_accuracy"], p["ci95"]["balanced_accuracy"],
                 r["balanced_accuracy"], r["ci95"]["balanced_accuracy"]))
    L = ["\\begin{table}[!htbp]", "\\centering",
         "\\caption{Effect of pre-training: \\model{} with its pre-trained weights versus the same architecture "
         "with random weights, under the identical feature extraction and protocol. Brackets: 95\\% bootstrap CI. "
         "$\\Delta$ in bold where the two CIs do not overlap.}",
         "\\label{tab:pretrain}", "\\small", "\\begin{tabular}{@{}l l l c c r@{}}", "\\toprule",
         "Dataset & Setting & Metric & Pre-trained & Random init. & $\\Delta$ \\\\", "\\midrule"]
    for dsn, st, met, a, aci, b, bci in rows:
        d = a - b
        sep = aci[0] > bci[1] or bci[0] > aci[1]
        ds_ = f"{d:+.3f}"
        dcell = "\\textbf{" + ds_ + "}" if sep else ds_
        L.append(f"{dsn} & {st} & {met} & {a:.3f} {ci(aci)} & {b:.3f} {ci(bci)} & {dcell} \\\\")
    L += ["\\bottomrule", "\\end{tabular}", "\\end{table}"]
    (OUT / "pretrain.tex").write_text("\n".join(L) + "\n")

    # (2) diffusion vs flow matching: paired bootstrap on shared test samples
    c1 = json.loads((V3R / "compare_diffusion_vs_flow.json").read_text())
    c2 = json.loads((V3R / "compare_diffusion_vs_flow_more.json").read_text())
    comp = {**c1, **c2}
    plan = [("TUEV", "tuev", "balanced_accuracy", "Bal.\\ acc."), ("TUAB", "tuab", "roc_auc", "AUROC"),
            ("TUAB", "tuab", "balanced_accuracy", "Bal.\\ acc."), ("TUSZ", "tusz", "roc_auc", "AUROC"),
            ("TUSZ", "tusz", "balanced_accuracy", "Bal.\\ acc."), ("Siena", "siena", "roc_auc", "AUROC"),
            ("Siena", "siena", "f1_macro", "Macro F1"), ("Bonn", "bonn", "roc_auc", "AUROC"),
            ("Mumtaz", "mumtaz", "balanced_accuracy", "Bal.\\ acc."),
            ("EEGMMIDB", "eegmmidb", "balanced_accuracy", "Bal.\\ acc."),
            ("Sleep-EDF", "sleepedf", "balanced_accuracy", "Bal.\\ acc.")]
    L = ["\\begin{table}[!htbp]", "\\centering",
         "\\caption{Diffusion versus flow matching. Both models share architecture, data, number of steps, "
         "optimiser and feature extraction; only the objective differs. Frozen linear probe on each dataset; "
         "``Flow $-$ diffusion'' is the paired difference on the same test samples with a 95\\% CI from "
         "2{,}000 paired bootstrap resamples. Verdicts count only when the CI excludes zero.}",
         "\\label{tab:objective}", "\\small", "\\begin{tabular}{@{}l l c c r l@{}}", "\\toprule",
         "Dataset & Metric & Diffusion & Flow & Flow $-$ diffusion & Verdict \\\\", "\\midrule"]
    tally = {"diffusion": set(), "flow": set()}
    for dsn, key, met, lab in plan:
        r = comp[key][met]
        lo, hi = r["ci95"]
        v = "diffusion better" if hi < 0 else "flow better" if lo > 0 else "no difference"
        if hi < 0:
            tally["diffusion"].add(dsn)
        if lo > 0:
            tally["flow"].add(dsn)
        L.append(f"{dsn} & {lab} & {r['a']:.3f} & {r['b']:.3f} & {r['diff']:+.3f} {ci([lo, hi])} & {v} \\\\")
    L += ["\\bottomrule", "\\end{tabular}", "\\end{table}"]
    (OUT / "objective.tex").write_text("\n".join(L) + "\n")
    print("objective tally:", {k: sorted(v) for k, v in tally.items()})


if __name__ == "__main__":
    ablations()


def ranks():
    """Rank of every model on each dataset's primary metric (AUROC binary, balanced acc. multi-class)."""
    import numpy as np
    data = {
        "TUAB": {m: r["auroc"] for m, r in binary_rows(load(f"probe_tuab5s_{ALL}.json")).items()},
        "TUSZ": {m: r["auroc"] for m, r in binary_rows(load(f"probe_tusz_{ALL}.json")).items()},
        "TUEV": {m: r["bacc"] for m, r in multi_rows(load(f"probe_tuev_{ALL}.json"), wf1="weighted_f1").items()},
    }
    si = binary_rows(load("probe_siena_diffeeg-eegdm-cbramod-labram-biot-eegmamba-v3diff-v3rand.json"))
    si.update({k: v for k, v in binary_rows(load("probe_siena_v3diff-v3flow-reve.json")).items() if k == "reve"})
    bo = binary_rows(load("probe_bonn_diffeeg-eegdm-cbramod-labram-biot-eegmamba-v3diff-v3diff_1ch-v3rand-v3rand_1ch.json"))
    bo.update({k: v for k, v in binary_rows(load("probe_bonn_v3diff-v3flow-reve.json")).items() if k == "reve"})
    data["Siena"] = {m: r["auroc"] for m, r in si.items()}
    data["Bonn"] = {m: r["auroc"] for m, r in bo.items()}
    data["Mumtaz"] = {m: r["auroc"] for m, r in binary_rows(load(f"probe_mumtaz_{ALL}.json")).items()}
    data["EEGMMIDB"] = {m: r["bacc"] for m, r in multi_rows(load(f"probe_eegmmidb_{ALL}.json")).items()}
    data["Sleep-EDF"] = {m: r["bacc"] for m, r in multi_rows(load(f"probe_sleepedf_{ALL}.json")).items()}
    cols = ["TUAB", "TUSZ", "TUEV", "Siena", "Bonn", "Mumtaz", "EEGMMIDB", "Sleep-EDF"]
    rk = {m: {} for m in ORDER}
    for ds in cols:
        d = {m: v for m, v in data[ds].items() if m in ORDER}
        for i, m in enumerate(sorted(d, key=lambda m: -d[m])):
            rk[m][ds] = i + 1
    short = {"v3diff": "\\model{}", "eegdm": "EEGDM", "reve": "REVE", "cbramod": "CBraMod", "labram": "LaBraM",
             "biot": "BIOT", "eegmamba": "EEGMamba", "diffeeg": "DiffEEG"}
    L = ["\\begin{table}[!htbp]", "\\centering",
         "\\caption{Rank of each model (1 = best of eight) on the primary metric of each dataset: AUROC for "
         "binary tasks, balanced accuracy for multi-class tasks. Frozen linear probes throughout.}",
         "\\label{tab:ranks}", "\\small", "\\setlength{\\tabcolsep}{4pt}",
         "\\begin{tabular}{@{}l " + "c " * len(cols) + "c@{}}", "\\toprule",
         "Model & " + " & ".join(cols) + " & Mean rank \\\\", "\\midrule"]
    for m in sorted(ORDER, key=lambda m: np.mean(list(rk[m].values()))):
        cells = [f"\\textbf{{{rk[m][c]}}}" if rk[m][c] == 1 else str(rk[m][c]) for c in cols]
        L.append(short[m] + " & " + " & ".join(cells) + f" & {np.mean(list(rk[m].values())):.2f} \\\\")
    L += ["\\bottomrule", "\\end{tabular}", "\\end{table}"]
    (OUT / "ranks.tex").write_text("\n".join(L) + "\n")


if __name__ == "__main__":
    ranks()

